Semi-analytical two-loop QCD corrections to $e^+e^-\to J/\psi+\chi_{cJ}$ at B factories

In this work, we compute the next-to-next-to-leading-order (NNLO) QCD corrections to the process $e^+e^-\to J/\psi+\chi_{cJ}$ at B factories within the NRQCD factorization framework. The helicity amplitudes are obtained via asymptotic expansions around $r=0$ and $r=1$, with $r=16m_c^2/s$. Our asymptotic expressions reproduce the exact numerical results with high accuracy across the kinematic range $0\le r \le 1$, achieving a relative error below $10^{-5}$, which is sufficient for phenomenological applications. Notably, the large logarithmic terms are obtained analytically, and the explicit expressions established in this work provide a useful basis for further theoretical investigations. We compute the unpolarized cross sections. The $\mathcal{O}(\alpha_s)$ correction is found to be large, while the $\mathcal{O}(\alpha_s^2)$ correction for $\chi_{c0}$ production amounts to $33\%$ of the leading-order (LO) cross section, significantly reducing the scale uncertainties. For $\chi_{c1}$, the $\mathcal{O}(\alpha_s)$ and $\mathcal{O}(\alpha_s^2)$ corrections correspond to $35\%$ and $-15\%$, respectively. For $\chi_{c2}$, the corresponding corrections are $24\%$ and $-38\%$. The large cancellation between the corrections for $\chi_{c2}$ brings the NNLO cross section close to the LO prediction. Our prediction for $\chi_{c0}$ is consistent with both the {\tt Belle} and {\tt BaBar} data within uncertainties. We also predict the angular distribution parameters $\alpha^J_\theta$, which are independent of nonperturbative inputs. A sharp discrepancy between the theory and the {\tt Belle} measurement is observed for $\alpha^0_\theta$, calling for further experimental and theoretical investigations. Moreover, future measurements of the angular distribution parameters for $\chi_{c1}$ and $\chi_{c2}$ will provide important tests of the theoretical framework.

==> Attachment/attached-file.wl <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77202,       2080]
NotebookOptionsPosition[     71618,       1977]
NotebookOutlinePosition[     72090,       1994]
CellTagsIndexPosition[     72047,       1991]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c1r0", "::", "\"\<usage\>\""}], "=", 
   "\"\<c1r0[J,\[Lambda]1,\[Lambda]2]: Represents the expansion of \
\!\(\*SubsuperscriptBox[\(c\), \(\*SubscriptBox[\(\[Lambda]\), \(1\)], \
\*SubscriptBox[\(\[Lambda]\), \(2\)]\), \(J\\\ \((1)\)\)]\) at r=0\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c2r0", "::", "\"\<usage\>\""}], "=", 
   "\"\<c2r0[J,\[Lambda]1,\[Lambda]2]: Represents the expansion of \
\!\(\*SubsuperscriptBox[\(c\), \(\*SubscriptBox[\(\[Lambda]\), \(1\)], \
\*SubscriptBox[\(\[Lambda]\), \(2\)]\), \(J\\\ \((2)\)\)]\) at r=0\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c1r1", "::", "\"\<usage\>\""}], "=", 
   "\"\<c1r1[J,\[Lambda]1,\[Lambda]2]: Represents the expansion of \
\!\(\*SubsuperscriptBox[\(c\), \(\*SubscriptBox[\(\[Lambda]\), \(1\)], \
\*SubscriptBox[\(\[Lambda]\), \(2\)]\), \(J\\\ \((1)\)\)]\) at r=1\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c2r1", "::", "\"\<usage\>\""}], "=", 
   "\"\<c2r1[J,\[Lambda]1,\[Lambda]2]: Represents the expansion of \
\!\(\*SubsuperscriptBox[\(c\), \(\*SubscriptBox[\(\[Lambda]\), \(1\)], \
\*SubscriptBox[\(\[Lambda]\), \(2\)]\), \(J\\\ \((2)\)\)]\) at r=1\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CNLO", "::", "\"\<usage\>\""}], " ", "=", " ", 
   "\"\<CNLO[rvalue,J,\[Lambda]1,\[Lambda]2]:Calculate the value of \
\!\(TraditionalForm\`\*SubsuperscriptBox[\(c\), \
\(\*SubscriptBox[\(\[Lambda]\), \(1\)], \*SubscriptBox[\(\[Lambda]\), \
\(2\)]\), \(J\\\ \((1)\)\)]\) at r=rvalue\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CNNLO", "::", "\"\<usage\>\""}], " ", "=", " ", 
   "\"\<CNNLO[rvalue,J,\[Lambda]1,\[Lambda]2]:Calculate the value of \
\!\(TraditionalForm\`\*SubsuperscriptBox[\(c\), \
\(\*SubscriptBox[\(\[Lambda]\), \(1\)], \*SubscriptBox[\(\[Lambda]\), \
\(2\)]\), \(J\\\ \((2)\)\)]\) at r=rvalue\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ra", "::", "\"\<usage\>\""}], "=", 
   "\"\<r\!\(TraditionalForm\`a(\(=\)\(16 \*SuperscriptBox[\(mc\), \
\(2\)]/s\))\) is the test point we provided.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exa", "::", "\"\<usage\>\""}], " ", "=", 
  "\"\<exa[rvalue_,J_,\[Lambda]1,\[Lambda]2]:Calculate the exact value of \
\!\(TraditionalForm\`\*SubsuperscriptBox[\(c\), \
\(\*SubscriptBox[\(\[Lambda]\), \(1\)], \*SubscriptBox[\(\[Lambda]\), \
\(2\)]\), \(J\\\ \((2)\)\)]\) at r=rvalue\>\""}]}], "Input",
 CellChangeTimes->{{3.989216850548911*^9, 3.9892169387184553`*^9}, 
   3.9892170198018417`*^9, {3.989217677298534*^9, 3.989217730506712*^9}, {
   3.989221386491434*^9, 3.9892214707482862`*^9}, {3.9892220544159927`*^9, 
   3.989222061911118*^9}, {3.9892264940755863`*^9, 
   3.989226561544774*^9}},ExpressionUUID->"238144dd-891e-41c3-8e17-\
b7c3fded61d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"ToFileName", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"NotebookDirectory", "[", "]"}], "}"}], ",", 
      "\"\<Asymptotic_expression\>\""}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9892154369960403`*^9, 3.98921553126838*^9}, {
   3.989216639096212*^9, 3.9892166468654137`*^9}, {3.98922217307559*^9, 
   3.989222176113679*^9}, 3.989222212964755*^9, 3.989222605609796*^9, {
   3.989287308332191*^9, 
   3.989287322764208*^9}},ExpressionUUID->"70f7a6ba-37ff-4262-8b9d-\
8203fe48db63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exact", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"ToFileName", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"NotebookDirectory", "[", "]"}], "}"}], ",", 
      "\"\<Exact_result\>\""}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989215511412747*^9, 3.989215514354971*^9}, {
   3.989215550083461*^9, 3.989215560210726*^9}, 3.9892226091298428`*^9, {
   3.989287333662036*^9, 
   3.989287338841969*^9}},ExpressionUUID->"334953d7-fcc0-4520-a11d-\
e6689102a5a6"],

Cell[CellGroupData[{

Cell["Expressions for the SDCs at NLO and NNLO", "Section",ExpressionUUID->"99a8725b-34b9-422c-b97c-006408446251"],

Cell[CellGroupData[{

Cell["Expansion around r=0", "Subsection",ExpressionUUID->"237ec580-02e1-4b66-ad5d-ee3e3b7ae94f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic expression for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"J", " ", 
     RowBox[{"(", "1", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "11b73d5b-aad8-4179-be71-3d5f24535212"]
}], "Subsubsection",
 CellChangeTimes->{{3.98921032245885*^9, 
  3.989210326481244*^9}},ExpressionUUID->"ca33a524-8303-4e2f-8a8e-\
bfaaf1c2a98b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1r0", "[", 
   RowBox[{"J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "8"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "10"}], "]"}], "]"}]}]}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.98921578881623*^9, 3.9892158407990026`*^9}, {
   3.98921594294243*^9, 3.989215948553372*^9}, {3.989215990287607*^9, 
   3.9892161550457067`*^9}, {3.98921620311759*^9, 3.989216268490884*^9}, {
   3.989216349485648*^9, 3.989216383964323*^9}, 3.989220962220986*^9, {
   3.989221574998239*^9, 3.989221579300091*^9}, {3.989221619231287*^9, 
   3.9892216234936037`*^9}, {3.989221873264762*^9, 3.989221875543004*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"22401075-bf56-4429-b705-bfd0101ce660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic expression for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"J", " ", 
     RowBox[{"(", "2", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "a2e1959f-7c3e-4eb5-ae25-8fae0f506470"]
}], "Subsubsection",
 CellChangeTimes->{{3.989210333932742*^9, 
  3.989210341465715*^9}},ExpressionUUID->"9782d339-fb3c-420f-9f4a-\
7929e523188f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2r0", "[", 
   RowBox[{"J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "8"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "10"}], "]"}], "]"}]}]}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.989216282436554*^9, 3.989216307692965*^9}, {
  3.989216404516045*^9, 3.989216426429206*^9}, {3.989220920940414*^9, 
  3.989220949516185*^9}, {3.9892218792963953`*^9, 3.9892218816557837`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9df76301-291b-4677-9b3b-7e71e33a3ad5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion around r=1", "Subsection",ExpressionUUID->"33ed4ceb-500d-4055-8db1-5982286d489d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic expression for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"J", " ", 
     RowBox[{"(", "1", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "ba50c6dc-d8ce-493e-bcfa-81da703be03e"]
}], "Subsubsection",
 CellChangeTimes->{
  3.989210347202142*^9, {3.989213817680266*^9, 
   3.989213819101358*^9}},ExpressionUUID->"7e5bede8-7f30-40bd-8b64-\
aa5b43ebb754"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.989216442676135*^9, 3.9892164696516933`*^9}, {
  3.989220937653655*^9, 3.9892209415944567`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3da28461-5654-47c9-8bb4-3b6449ad301a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1r1", "[", 
   RowBox[{"J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "8"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "10"}], "]"}], "]"}]}]}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.989220954924137*^9, {3.989221886440518*^9, 3.989221888663044*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"540207d4-a5b8-428a-8c25-39bbd4c48bb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Asymptotic expression for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"J", "  ", 
     RowBox[{"(", "2", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "30af7c70-5f8d-4c2d-acab-5465c520daf1"]
}], "Subsubsection",
 CellChangeTimes->{{3.989213812406145*^9, 
  3.989213821084839*^9}},ExpressionUUID->"2d77a22d-17fb-4e97-a50a-\
60604a6b22ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2r1", "[", 
   RowBox[{"J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "5"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "6"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "8"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "1"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "9"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], "->", 
      RowBox[{"expr", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "10"}], "]"}], "]"}]}]}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.989216487947584*^9, 3.989216507675548*^9}, {
   3.989216673787712*^9, 3.989216673851232*^9}, 3.989220958565544*^9, {
   3.989221892128768*^9, 3.989221894398765*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"50c3238c-b60e-4aa7-b728-c65c944682dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CNLO and CNNLO", "Subsection",
 CellChangeTimes->{{3.9892172462370367`*^9, 
  3.9892172557807283`*^9}},ExpressionUUID->"4d115423-636f-42ec-8d1e-\
dbd755683dd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CNLO", "[", 
   RowBox[{"rvalue_", ",", "J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c1r0", "[", 
         RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<", "0.45"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c1r1", "[", 
         RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "]"}], ",", 
        RowBox[{"0.45", "<=", "r", "<", "1"}]}], "}"}]}], "}"}], "]"}], "/.", 
   
   RowBox[{"r", "->", "rvalue"}]}]}]], "Input",
 CellChangeTimes->{{3.989217312380311*^9, 3.989217314461442*^9}, {
   3.9892173529277897`*^9, 3.98921750083416*^9}, 3.9892201803348417`*^9, {
   3.9892207470741167`*^9, 3.989220751312354*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"32f7613c-2c5e-451b-b3c3-f8052cac5f2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CNNLO", "[", 
   RowBox[{"rvalue_", ",", "J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c2r0", "[", 
         RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "]"}], ",", 
        RowBox[{"0", "<", "r", "<", "0.45"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c2r1", "[", 
         RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "]"}], ",", 
        RowBox[{"0.45", "<=", "r", "<", "1"}]}], "}"}]}], "}"}], "]"}], "/.", 
   
   RowBox[{"r", "->", "rvalue"}]}]}]], "Input",
 CellChangeTimes->{{3.989217509689926*^9, 3.989217516609951*^9}, 
   3.9892201763101377`*^9, {3.989220753890287*^9, 3.989220756600829*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2fcd6e07-e8dd-4cb5-b0f7-7d1f2d45dbe4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numerical values (exact results) of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["c", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"J", "  ", 
     RowBox[{"(", "2", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "9653b63d-f0e9-4637-be19-e51f9f621977"],
 "evaluated at 619 different values of ra",
 Cell[BoxData[
  FormBox[
   RowBox[{"=", " ", 
    RowBox[{"16", 
     RowBox[{
      SuperscriptBox["mc", "2"], "/", "s"}]}]}], TraditionalForm]],
  ExpressionUUID->"f6de1b47-4dd3-43ae-8a59-bceef4d68b32"],
 " ranging from 0 to 1"
}], "Section",
 CellChangeTimes->{{3.989217586406067*^9, 3.989217666744565*^9}, {
  3.989223365555067*^9, 
  3.989223368893898*^9}},ExpressionUUID->"a04eb740-5c55-4242-9a58-\
858f8eb24292"],

Cell[CellGroupData[{

Cell["ra", "Subsection",
 CellChangeTimes->{{3.9892178705150633`*^9, 
  3.989217870626939*^9}},ExpressionUUID->"2e6a1990-ff38-4b9a-bdf1-\
947a5c32ba54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"624", "/", "625"}], ",", 
     RowBox[{"623", "/", "625"}], ",", 
     RowBox[{"622", "/", "625"}], ",", 
     RowBox[{"621", "/", "625"}], ",", 
     RowBox[{"124", "/", "125"}], ",", 
     RowBox[{"619", "/", "625"}], ",", 
     RowBox[{"618", "/", "625"}], ",", 
     RowBox[{"617", "/", "625"}], ",", 
     RowBox[{"616", "/", "625"}], ",", 
     RowBox[{"123", "/", "125"}], ",", 
     RowBox[{"614", "/", "625"}], ",", 
     RowBox[{"613", "/", "625"}], ",", 
     RowBox[{"612", "/", "625"}], ",", 
     RowBox[{"611", "/", "625"}], ",", 
     RowBox[{"122", "/", "125"}], ",", 
     RowBox[{"609", "/", "625"}], ",", 
     RowBox[{"608", "/", "625"}], ",", 
     RowBox[{"607", "/", "625"}], ",", 
     RowBox[{"606", "/", "625"}], ",", 
     RowBox[{"121", "/", "125"}], ",", 
     RowBox[{"604", "/", "625"}], ",", 
     RowBox[{"603", "/", "625"}], ",", 
     RowBox[{"602", "/", "625"}], ",", 
     RowBox[{"601", "/", "625"}], ",", 
     RowBox[{"24", "/", "25"}], ",", 
     RowBox[{"599", "/", "625"}], ",", 
     RowBox[{"598", "/", "625"}], ",", 
     RowBox[{"597", "/", "625"}], ",", 
     RowBox[{"596", "/", "625"}], ",", 
     RowBox[{"119", "/", "125"}], ",", 
     RowBox[{"594", "/", "625"}], ",", 
     RowBox[{"593", "/", "625"}], ",", 
     RowBox[{"592", "/", "625"}], ",", 
     RowBox[{"591", "/", "625"}], ",", 
     RowBox[{"118", "/", "125"}], ",", 
     RowBox[{"589", "/", "625"}], ",", 
     RowBox[{"588", "/", "625"}], ",", 
     RowBox[{"587", "/", "625"}], ",", 
     RowBox[{"586", "/", "625"}], ",", 
     RowBox[{"117", "/", "125"}], ",", 
     RowBox[{"584", "/", "625"}], ",", 
     RowBox[{"583", "/", "625"}], ",", 
     RowBox[{"582", "/", "625"}], ",", 
     RowBox[{"581", "/", "625"}], ",", 
     RowBox[{"116", "/", "125"}], ",", 
     RowBox[{"579", "/", "625"}], ",", 
     RowBox[{"578", "/", "625"}], ",", 
     RowBox[{"577", "/", "625"}], ",", 
     RowBox[{"576", "/", "625"}], ",", 
     RowBox[{"23", "/", "25"}], ",", 
     RowBox[{"574", "/", "625"}], ",", 
     RowBox[{"573", "/", "625"}], ",", 
     RowBox[{"572", "/", "625"}], ",", 
     RowBox[{"571", "/", "625"}], ",", 
     RowBox[{"114", "/", "125"}], ",", 
     RowBox[{"569", "/", "625"}], ",", 
     RowBox[{"568", "/", "625"}], ",", 
     RowBox[{"567", "/", "625"}], ",", 
     RowBox[{"566", "/", "625"}], ",", 
     RowBox[{"113", "/", "125"}], ",", 
     RowBox[{"564", "/", "625"}], ",", 
     RowBox[{"563", "/", "625"}], ",", 
     RowBox[{"562", "/", "625"}], ",", 
     RowBox[{"561", "/", "625"}], ",", 
     RowBox[{"112", "/", "125"}], ",", 
     RowBox[{"559", "/", "625"}], ",", 
     RowBox[{"558", "/", "625"}], ",", 
     RowBox[{"557", "/", "625"}], ",", 
     RowBox[{"556", "/", "625"}], ",", 
     RowBox[{"111", "/", "125"}], ",", 
     RowBox[{"554", "/", "625"}], ",", 
     RowBox[{"553", "/", "625"}], ",", 
     RowBox[{"552", "/", "625"}], ",", 
     RowBox[{"551", "/", "625"}], ",", 
     RowBox[{"22", "/", "25"}], ",", 
     RowBox[{"549", "/", "625"}], ",", 
     RowBox[{"548", "/", "625"}], ",", 
     RowBox[{"547", "/", "625"}], ",", 
     RowBox[{"546", "/", "625"}], ",", 
     RowBox[{"109", "/", "125"}], ",", 
     RowBox[{"544", "/", "625"}], ",", 
     RowBox[{"543", "/", "625"}], ",", 
     RowBox[{"542", "/", "625"}], ",", 
     RowBox[{"541", "/", "625"}], ",", 
     RowBox[{"108", "/", "125"}], ",", 
     RowBox[{"539", "/", "625"}], ",", 
     RowBox[{"538", "/", "625"}], ",", 
     RowBox[{"537", "/", "625"}], ",", 
     RowBox[{"536", "/", "625"}], ",", 
     RowBox[{"107", "/", "125"}], ",", 
     RowBox[{"534", "/", "625"}], ",", 
     RowBox[{"533", "/", "625"}], ",", 
     RowBox[{"532", "/", "625"}], ",", 
     RowBox[{"531", "/", "625"}], ",", 
     RowBox[{"106", "/", "125"}], ",", 
     RowBox[{"529", "/", "625"}], ",", 
     RowBox[{"528", "/", "625"}], ",", 
     RowBox[{"527", "/", "625"}], ",", 
     RowBox[{"526", "/", "625"}], ",", 
     RowBox[{"21", "/", "25"}], ",", 
     RowBox[{"524", "/", "625"}], ",", 
     RowBox[{"523", "/", "625"}], ",", 
     RowBox[{"522", "/", "625"}], ",", 
     RowBox[{"521", "/", "625"}], ",", 
     RowBox[{"104", "/", "125"}], ",", 
     RowBox[{"519", "/", "625"}], ",", 
     RowBox[{"518", "/", "625"}], ",", 
     RowBox[{"517", "/", "625"}], ",", 
     RowBox[{"516", "/", "625"}], ",", 
     RowBox[{"103", "/", "125"}], ",", 
     RowBox[{"514", "/", "625"}], ",", 
     RowBox[{"513", "/", "625"}], ",", 
     RowBox[{"512", "/", "625"}], ",", 
     RowBox[{"511", "/", "625"}], ",", 
     RowBox[{"102", "/", "125"}], ",", 
     RowBox[{"509", "/", "625"}], ",", 
     RowBox[{"508", "/", "625"}], ",", 
     RowBox[{"507", "/", "625"}], ",", 
     RowBox[{"506", "/", "625"}], ",", 
     RowBox[{"101", "/", "125"}], ",", 
     RowBox[{"504", "/", "625"}], ",", 
     RowBox[{"503", "/", "625"}], ",", 
     RowBox[{"502", "/", "625"}], ",", 
     RowBox[{"501", "/", "625"}], ",", 
     RowBox[{"499", "/", "625"}], ",", 
     RowBox[{"498", "/", "625"}], ",", 
     RowBox[{"497", "/", "625"}], ",", 
     RowBox[{"496", "/", "625"}], ",", 
     RowBox[{"99", "/", "125"}], ",", 
     RowBox[{"494", "/", "625"}], ",", 
     RowBox[{"493", "/", "625"}], ",", 
     RowBox[{"492", "/", "625"}], ",", 
     RowBox[{"491", "/", "625"}], ",", 
     RowBox[{"98", "/", "125"}], ",", 
     RowBox[{"489", "/", "625"}], ",", 
     RowBox[{"488", "/", "625"}], ",", 
     RowBox[{"487", "/", "625"}], ",", 
     RowBox[{"486", "/", "625"}], ",", 
     RowBox[{"97", "/", "125"}], ",", 
     RowBox[{"484", "/", "625"}], ",", 
     RowBox[{"483", "/", "625"}], ",", 
     RowBox[{"482", "/", "625"}], ",", 
     RowBox[{"481", "/", "625"}], ",", 
     RowBox[{"96", "/", "125"}], ",", 
     RowBox[{"479", "/", "625"}], ",", 
     RowBox[{"478", "/", "625"}], ",", 
     RowBox[{"477", "/", "625"}], ",", 
     RowBox[{"476", "/", "625"}], ",", 
     RowBox[{"19", "/", "25"}], ",", 
     RowBox[{"474", "/", "625"}], ",", 
     RowBox[{"473", "/", "625"}], ",", 
     RowBox[{"472", "/", "625"}], ",", 
     RowBox[{"471", "/", "625"}], ",", 
     RowBox[{"94", "/", "125"}], ",", 
     RowBox[{"469", "/", "625"}], ",", 
     RowBox[{"468", "/", "625"}], ",", 
     RowBox[{"467", "/", "625"}], ",", 
     RowBox[{"466", "/", "625"}], ",", 
     RowBox[{"93", "/", "125"}], ",", 
     RowBox[{"464", "/", "625"}], ",", 
     RowBox[{"463", "/", "625"}], ",", 
     RowBox[{"462", "/", "625"}], ",", 
     RowBox[{"461", "/", "625"}], ",", 
     RowBox[{"92", "/", "125"}], ",", 
     RowBox[{"459", "/", "625"}], ",", 
     RowBox[{"458", "/", "625"}], ",", 
     RowBox[{"457", "/", "625"}], ",", 
     RowBox[{"456", "/", "625"}], ",", 
     RowBox[{"91", "/", "125"}], ",", 
     RowBox[{"454", "/", "625"}], ",", 
     RowBox[{"453", "/", "625"}], ",", 
     RowBox[{"452", "/", "625"}], ",", 
     RowBox[{"451", "/", "625"}], ",", 
     RowBox[{"18", "/", "25"}], ",", 
     RowBox[{"449", "/", "625"}], ",", 
     RowBox[{"448", "/", "625"}], ",", 
     RowBox[{"447", "/", "625"}], ",", 
     RowBox[{"446", "/", "625"}], ",", 
     RowBox[{"89", "/", "125"}], ",", 
     RowBox[{"444", "/", "625"}], ",", 
     RowBox[{"443", "/", "625"}], ",", 
     RowBox[{"442", "/", "625"}], ",", 
     RowBox[{"441", "/", "625"}], ",", 
     RowBox[{"88", "/", "125"}], ",", 
     RowBox[{"439", "/", "625"}], ",", 
     RowBox[{"438", "/", "625"}], ",", 
     RowBox[{"437", "/", "625"}], ",", 
     RowBox[{"436", "/", "625"}], ",", 
     RowBox[{"87", "/", "125"}], ",", 
     RowBox[{"434", "/", "625"}], ",", 
     RowBox[{"433", "/", "625"}], ",", 
     RowBox[{"432", "/", "625"}], ",", 
     RowBox[{"431", "/", "625"}], ",", 
     RowBox[{"86", "/", "125"}], ",", 
     RowBox[{"429", "/", "625"}], ",", 
     RowBox[{"428", "/", "625"}], ",", 
     RowBox[{"427", "/", "625"}], ",", 
     RowBox[{"426", "/", "625"}], ",", 
     RowBox[{"17", "/", "25"}], ",", 
     RowBox[{"424", "/", "625"}], ",", 
     RowBox[{"423", "/", "625"}], ",", 
     RowBox[{"422", "/", "625"}], ",", 
     RowBox[{"421", "/", "625"}], ",", 
     RowBox[{"84", "/", "125"}], ",", 
     RowBox[{"419", "/", "625"}], ",", 
     RowBox[{"418", "/", "625"}], ",", 
     RowBox[{"417", "/", "625"}], ",", 
     RowBox[{"416", "/", "625"}], ",", 
     RowBox[{"83", "/", "125"}], ",", 
     RowBox[{"414", "/", "625"}], ",", 
     RowBox[{"413", "/", "625"}], ",", 
     RowBox[{"412", "/", "625"}], ",", 
     RowBox[{"411", "/", "625"}], ",", 
     RowBox[{"82", "/", "125"}], ",", 
     RowBox[{"409", "/", "625"}], ",", 
     RowBox[{"408", "/", "625"}], ",", 
     RowBox[{"407", "/", "625"}], ",", 
     RowBox[{"406", "/", "625"}], ",", 
     RowBox[{"81", "/", "125"}], ",", 
     RowBox[{"404", "/", "625"}], ",", 
     RowBox[{"403", "/", "625"}], ",", 
     RowBox[{"402", "/", "625"}], ",", 
     RowBox[{"401", "/", "625"}], ",", 
     RowBox[{"16", "/", "25"}], ",", 
     RowBox[{"399", "/", "625"}], ",", 
     RowBox[{"398", "/", "625"}], ",", 
     RowBox[{"397", "/", "625"}], ",", 
     RowBox[{"396", "/", "625"}], ",", 
     RowBox[{"79", "/", "125"}], ",", 
     RowBox[{"394", "/", "625"}], ",", 
     RowBox[{"393", "/", "625"}], ",", 
     RowBox[{"392", "/", "625"}], ",", 
     RowBox[{"391", "/", "625"}], ",", 
     RowBox[{"78", "/", "125"}], ",", 
     RowBox[{"389", "/", "625"}], ",", 
     RowBox[{"388", "/", "625"}], ",", 
     RowBox[{"387", "/", "625"}], ",", 
     RowBox[{"386", "/", "625"}], ",", 
     RowBox[{"77", "/", "125"}], ",", 
     RowBox[{"384", "/", "625"}], ",", 
     RowBox[{"383", "/", "625"}], ",", 
     RowBox[{"382", "/", "625"}], ",", 
     RowBox[{"381", "/", "625"}], ",", 
     RowBox[{"76", "/", "125"}], ",", 
     RowBox[{"379", "/", "625"}], ",", 
     RowBox[{"378", "/", "625"}], ",", 
     RowBox[{"377", "/", "625"}], ",", 
     RowBox[{"376", "/", "625"}], ",", 
     RowBox[{"3", "/", "5"}], ",", 
     RowBox[{"374", "/", "625"}], ",", 
     RowBox[{"373", "/", "625"}], ",", 
     RowBox[{"372", "/", "625"}], ",", 
     RowBox[{"371", "/", "625"}], ",", 
     RowBox[{"74", "/", "125"}], ",", 
     RowBox[{"369", "/", "625"}], ",", 
     RowBox[{"368", "/", "625"}], ",", 
     RowBox[{"367", "/", "625"}], ",", 
     RowBox[{"366", "/", "625"}], ",", 
     RowBox[{"73", "/", "125"}], ",", 
     RowBox[{"364", "/", "625"}], ",", 
     RowBox[{"363", "/", "625"}], ",", 
     RowBox[{"362", "/", "625"}], ",", 
     RowBox[{"361", "/", "625"}], ",", 
     RowBox[{"72", "/", "125"}], ",", 
     RowBox[{"359", "/", "625"}], ",", 
     RowBox[{"358", "/", "625"}], ",", 
     RowBox[{"357", "/", "625"}], ",", 
     RowBox[{"356", "/", "625"}], ",", 
     RowBox[{"71", "/", "125"}], ",", 
     RowBox[{"354", "/", "625"}], ",", 
     RowBox[{"353", "/", "625"}], ",", 
     RowBox[{"352", "/", "625"}], ",", 
     RowBox[{"351", "/", "625"}], ",", 
     RowBox[{"14", "/", "25"}], ",", 
     RowBox[{"349", "/", "625"}], ",", 
     RowBox[{"348", "/", "625"}], ",", 
     RowBox[{"347", "/", "625"}], ",", 
     RowBox[{"346", "/", "625"}], ",", 
     RowBox[{"69", "/", "125"}], ",", 
     RowBox[{"344", "/", "625"}], ",", 
     RowBox[{"343", "/", "625"}], ",", 
     RowBox[{"342", "/", "625"}], ",", 
     RowBox[{"341", "/", "625"}], ",", 
     RowBox[{"68", "/", "125"}], ",", 
     RowBox[{"339", "/", "625"}], ",", 
     RowBox[{"338", "/", "625"}], ",", 
     RowBox[{"337", "/", "625"}], ",", 
     RowBox[{"336", "/", "625"}], ",", 
     RowBox[{"67", "/", "125"}], ",", 
     RowBox[{"334", "/", "625"}], ",", 
     RowBox[{"333", "/", "625"}], ",", 
     RowBox[{"332", "/", "625"}], ",", 
     RowBox[{"331", "/", "625"}], ",", 
     RowBox[{"66", "/", "125"}], ",", 
     RowBox[{"329", "/", "625"}], ",", 
     RowBox[{"328", "/", "625"}], ",", 
     RowBox[{"327", "/", "625"}], ",", 
     RowBox[{"326", "/", "625"}], ",", 
     RowBox[{"13", "/", "25"}], ",", 
     RowBox[{"324", "/", "625"}], ",", 
     RowBox[{"323", "/", "625"}], ",", 
     RowBox[{"322", "/", "625"}], ",", 
     RowBox[{"321", "/", "625"}], ",", 
     RowBox[{"64", "/", "125"}], ",", 
     RowBox[{"319", "/", "625"}], ",", 
     RowBox[{"318", "/", "625"}], ",", 
     RowBox[{"317", "/", "625"}], ",", 
     RowBox[{"316", "/", "625"}], ",", 
     RowBox[{"63", "/", "125"}], ",", 
     RowBox[{"314", "/", "625"}], ",", 
     RowBox[{"313", "/", "625"}], ",", 
     RowBox[{"312", "/", "625"}], ",", 
     RowBox[{"311", "/", "625"}], ",", 
     RowBox[{"62", "/", "125"}], ",", 
     RowBox[{"309", "/", "625"}], ",", 
     RowBox[{"308", "/", "625"}], ",", 
     RowBox[{"307", "/", "625"}], ",", 
     RowBox[{"306", "/", "625"}], ",", 
     RowBox[{"61", "/", "125"}], ",", 
     RowBox[{"304", "/", "625"}], ",", 
     RowBox[{"303", "/", "625"}], ",", 
     RowBox[{"302", "/", "625"}], ",", 
     RowBox[{"301", "/", "625"}], ",", 
     RowBox[{"12", "/", "25"}], ",", 
     RowBox[{"299", "/", "625"}], ",", 
     RowBox[{"298", "/", "625"}], ",", 
     RowBox[{"297", "/", "625"}], ",", 
     RowBox[{"296", "/", "625"}], ",", 
     RowBox[{"59", "/", "125"}], ",", 
     RowBox[{"294", "/", "625"}], ",", 
     RowBox[{"293", "/", "625"}], ",", 
     RowBox[{"292", "/", "625"}], ",", 
     RowBox[{"291", "/", "625"}], ",", 
     RowBox[{"58", "/", "125"}], ",", 
     RowBox[{"289", "/", "625"}], ",", 
     RowBox[{"288", "/", "625"}], ",", 
     RowBox[{"287", "/", "625"}], ",", 
     RowBox[{"286", "/", "625"}], ",", 
     RowBox[{"57", "/", "125"}], ",", 
     RowBox[{"284", "/", "625"}], ",", 
     RowBox[{"283", "/", "625"}], ",", 
     RowBox[{"282", "/", "625"}], ",", 
     RowBox[{"281", "/", "625"}], ",", 
     RowBox[{"56", "/", "125"}], ",", 
     RowBox[{"279", "/", "625"}], ",", 
     RowBox[{"278", "/", "625"}], ",", 
     RowBox[{"277", "/", "625"}], ",", 
     RowBox[{"276", "/", "625"}], ",", 
     RowBox[{"11", "/", "25"}], ",", 
     RowBox[{"274", "/", "625"}], ",", 
     RowBox[{"273", "/", "625"}], ",", 
     RowBox[{"272", "/", "625"}], ",", 
     RowBox[{"271", "/", "625"}], ",", 
     RowBox[{"54", "/", "125"}], ",", 
     RowBox[{"269", "/", "625"}], ",", 
     RowBox[{"268", "/", "625"}], ",", 
     RowBox[{"267", "/", "625"}], ",", 
     RowBox[{"266", "/", "625"}], ",", 
     RowBox[{"53", "/", "125"}], ",", 
     RowBox[{"264", "/", "625"}], ",", 
     RowBox[{"263", "/", "625"}], ",", 
     RowBox[{"262", "/", "625"}], ",", 
     RowBox[{"261", "/", "625"}], ",", 
     RowBox[{"52", "/", "125"}], ",", 
     RowBox[{"259", "/", "625"}], ",", 
     RowBox[{"258", "/", "625"}], ",", 
     RowBox[{"257", "/", "625"}], ",", 
     RowBox[{"256", "/", "625"}], ",", 
     RowBox[{"51", "/", "125"}], ",", 
     RowBox[{"254", "/", "625"}], ",", 
     RowBox[{"253", "/", "625"}], ",", 
     RowBox[{"252", "/", "625"}], ",", 
     RowBox[{"251", "/", "625"}], ",", 
     RowBox[{"2", "/", "5"}], ",", 
     RowBox[{"249", "/", "625"}], ",", 
     RowBox[{"248", "/", "625"}], ",", 
     RowBox[{"247", "/", "625"}], ",", 
     RowBox[{"246", "/", "625"}], ",", 
     RowBox[{"49", "/", "125"}], ",", 
     RowBox[{"244", "/", "625"}], ",", 
     RowBox[{"243", "/", "625"}], ",", 
     RowBox[{"242", "/", "625"}], ",", 
     RowBox[{"241", "/", "625"}], ",", 
     RowBox[{"48", "/", "125"}], ",", 
     RowBox[{"239", "/", "625"}], ",", 
     RowBox[{"238", "/", "625"}], ",", 
     RowBox[{"237", "/", "625"}], ",", 
     RowBox[{"236", "/", "625"}], ",", 
     RowBox[{"47", "/", "125"}], ",", 
     RowBox[{"234", "/", "625"}], ",", 
     RowBox[{"233", "/", "625"}], ",", 
     RowBox[{"232", "/", "625"}], ",", 
     RowBox[{"231", "/", "625"}], ",", 
     RowBox[{"46", "/", "125"}], ",", 
     RowBox[{"229", "/", "625"}], ",", 
     RowBox[{"228", "/", "625"}], ",", 
     RowBox[{"227", "/", "625"}], ",", 
     RowBox[{"226", "/", "625"}], ",", 
     RowBox[{"9", "/", "25"}], ",", 
     RowBox[{"224", "/", "625"}], ",", 
     RowBox[{"223", "/", "625"}], ",", 
     RowBox[{"222", "/", "625"}], ",", 
     RowBox[{"221", "/", "625"}], ",", 
     RowBox[{"44", "/", "125"}], ",", 
     RowBox[{"219", "/", "625"}], ",", 
     RowBox[{"218", "/", "625"}], ",", 
     RowBox[{"217", "/", "625"}], ",", 
     RowBox[{"216", "/", "625"}], ",", 
     RowBox[{"43", "/", "125"}], ",", 
     RowBox[{"214", "/", "625"}], ",", 
     RowBox[{"213", "/", "625"}], ",", 
     RowBox[{"212", "/", "625"}], ",", 
     RowBox[{"211", "/", "625"}], ",", 
     RowBox[{"42", "/", "125"}], ",", 
     RowBox[{"209", "/", "625"}], ",", 
     RowBox[{"208", "/", "625"}], ",", 
     RowBox[{"207", "/", "625"}], ",", 
     RowBox[{"206", "/", "625"}], ",", 
     RowBox[{"41", "/", "125"}], ",", 
     RowBox[{"204", "/", "625"}], ",", 
     RowBox[{"203", "/", "625"}], ",", 
     RowBox[{"202", "/", "625"}], ",", 
     RowBox[{"201", "/", "625"}], ",", 
     RowBox[{"8", "/", "25"}], ",", 
     RowBox[{"199", "/", "625"}], ",", 
     RowBox[{"198", "/", "625"}], ",", 
     RowBox[{"197", "/", "625"}], ",", 
     RowBox[{"196", "/", "625"}], ",", 
     RowBox[{"39", "/", "125"}], ",", 
     RowBox[{"194", "/", "625"}], ",", 
     RowBox[{"193", "/", "625"}], ",", 
     RowBox[{"192", "/", "625"}], ",", 
     RowBox[{"191", "/", "625"}], ",", 
     RowBox[{"38", "/", "125"}], ",", 
     RowBox[{"189", "/", "625"}], ",", 
     RowBox[{"188", "/", "625"}], ",", 
     RowBox[{"187", "/", "625"}], ",", 
     RowBox[{"186", "/", "625"}], ",", 
     RowBox[{"37", "/", "125"}], ",", 
     RowBox[{"184", "/", "625"}], ",", 
     RowBox[{"183", "/", "625"}], ",", 
     RowBox[{"182", "/", "625"}], ",", 
     RowBox[{"181", "/", "625"}], ",", 
     RowBox[{"36", "/", "125"}], ",", 
     RowBox[{"179", "/", "625"}], ",", 
     RowBox[{"178", "/", "625"}], ",", 
     RowBox[{"177", "/", "625"}], ",", 
     RowBox[{"176", "/", "625"}], ",", 
     RowBox[{"7", "/", "25"}], ",", 
     RowBox[{"174", "/", "625"}], ",", 
     RowBox[{"173", "/", "625"}], ",", 
     RowBox[{"172", "/", "625"}], ",", 
     RowBox[{"171", "/", "625"}], ",", 
     RowBox[{"34", "/", "125"}], ",", 
     RowBox[{"169", "/", "625"}], ",", 
     RowBox[{"168", "/", "625"}], ",", 
     RowBox[{"167", "/", "625"}], ",", 
     RowBox[{"166", "/", "625"}], ",", 
     RowBox[{"33", "/", "125"}], ",", 
     RowBox[{"164", "/", "625"}], ",", 
     RowBox[{"163", "/", "625"}], ",", 
     RowBox[{"162", "/", "625"}], ",", 
     RowBox[{"161", "/", "625"}], ",", 
     RowBox[{"32", "/", "125"}], ",", 
     RowBox[{"159", "/", "625"}], ",", 
     RowBox[{"158", "/", "625"}], ",", 
     RowBox[{"157", "/", "625"}], ",", 
     RowBox[{"156", "/", "625"}], ",", 
     RowBox[{"31", "/", "125"}], ",", 
     RowBox[{"154", "/", "625"}], ",", 
     RowBox[{"153", "/", "625"}], ",", 
     RowBox[{"152", "/", "625"}], ",", 
     RowBox[{"151", "/", "625"}], ",", 
     RowBox[{"6", "/", "25"}], ",", 
     RowBox[{"149", "/", "625"}], ",", 
     RowBox[{"148", "/", "625"}], ",", 
     RowBox[{"147", "/", "625"}], ",", 
     RowBox[{"146", "/", "625"}], ",", 
     RowBox[{"29", "/", "125"}], ",", 
     RowBox[{"144", "/", "625"}], ",", 
     RowBox[{"143", "/", "625"}], ",", 
     RowBox[{"142", "/", "625"}], ",", 
     RowBox[{"141", "/", "625"}], ",", 
     RowBox[{"28", "/", "125"}], ",", 
     RowBox[{"139", "/", "625"}], ",", 
     RowBox[{"138", "/", "625"}], ",", 
     RowBox[{"137", "/", "625"}], ",", 
     RowBox[{"136", "/", "625"}], ",", 
     RowBox[{"27", "/", "125"}], ",", 
     RowBox[{"134", "/", "625"}], ",", 
     RowBox[{"133", "/", "625"}], ",", 
     RowBox[{"132", "/", "625"}], ",", 
     RowBox[{"131", "/", "625"}], ",", 
     RowBox[{"26", "/", "125"}], ",", 
     RowBox[{"129", "/", "625"}], ",", 
     RowBox[{"128", "/", "625"}], ",", 
     RowBox[{"127", "/", "625"}], ",", 
     RowBox[{"126", "/", "625"}], ",", 
     RowBox[{"1", "/", "5"}], ",", 
     RowBox[{"124", "/", "625"}], ",", 
     RowBox[{"123", "/", "625"}], ",", 
     RowBox[{"122", "/", "625"}], ",", 
     RowBox[{"121", "/", "625"}], ",", 
     RowBox[{"24", "/", "125"}], ",", 
     RowBox[{"119", "/", "625"}], ",", 
     RowBox[{"118", "/", "625"}], ",", 
     RowBox[{"117", "/", "625"}], ",", 
     RowBox[{"116", "/", "625"}], ",", 
     RowBox[{"23", "/", "125"}], ",", 
     RowBox[{"114", "/", "625"}], ",", 
     RowBox[{"113", "/", "625"}], ",", 
     RowBox[{"112", "/", "625"}], ",", 
     RowBox[{"111", "/", "625"}], ",", 
     RowBox[{"22", "/", "125"}], ",", 
     RowBox[{"109", "/", "625"}], ",", 
     RowBox[{"108", "/", "625"}], ",", 
     RowBox[{"107", "/", "625"}], ",", 
     RowBox[{"106", "/", "625"}], ",", 
     RowBox[{"21", "/", "125"}], ",", 
     RowBox[{"104", "/", "625"}], ",", 
     RowBox[{"103", "/", "625"}], ",", 
     RowBox[{"102", "/", "625"}], ",", 
     RowBox[{"101", "/", "625"}], ",", 
     RowBox[{"4", "/", "25"}], ",", 
     RowBox[{"99", "/", "625"}], ",", 
     RowBox[{"98", "/", "625"}], ",", 
     RowBox[{"97", "/", "625"}], ",", 
     RowBox[{"96", "/", "625"}], ",", 
     RowBox[{"19", "/", "125"}], ",", 
     RowBox[{"94", "/", "625"}], ",", 
     RowBox[{"93", "/", "625"}], ",", 
     RowBox[{"92", "/", "625"}], ",", 
     RowBox[{"91", "/", "625"}], ",", 
     RowBox[{"18", "/", "125"}], ",", 
     RowBox[{"89", "/", "625"}], ",", 
     RowBox[{"88", "/", "625"}], ",", 
     RowBox[{"87", "/", "625"}], ",", 
     RowBox[{"86", "/", "625"}], ",", 
     RowBox[{"17", "/", "125"}], ",", 
     RowBox[{"84", "/", "625"}], ",", 
     RowBox[{"83", "/", "625"}], ",", 
     RowBox[{"82", "/", "625"}], ",", 
     RowBox[{"81", "/", "625"}], ",", 
     RowBox[{"16", "/", "125"}], ",", 
     RowBox[{"79", "/", "625"}], ",", 
     RowBox[{"78", "/", "625"}], ",", 
     RowBox[{"77", "/", "625"}], ",", 
     RowBox[{"76", "/", "625"}], ",", 
     RowBox[{"3", "/", "25"}], ",", 
     RowBox[{"74", "/", "625"}], ",", 
     RowBox[{"73", "/", "625"}], ",", 
     RowBox[{"72", "/", "625"}], ",", 
     RowBox[{"71", "/", "625"}], ",", 
     RowBox[{"14", "/", "125"}], ",", 
     RowBox[{"69", "/", "625"}], ",", 
     RowBox[{"68", "/", "625"}], ",", 
     RowBox[{"67", "/", "625"}], ",", 
     RowBox[{"66", "/", "625"}], ",", 
     RowBox[{"13", "/", "125"}], ",", 
     RowBox[{"64", "/", "625"}], ",", 
     RowBox[{"63", "/", "625"}], ",", 
     RowBox[{"62", "/", "625"}], ",", 
     RowBox[{"61", "/", "625"}], ",", 
     RowBox[{"12", "/", "125"}], ",", 
     RowBox[{"59", "/", "625"}], ",", 
     RowBox[{"58", "/", "625"}], ",", 
     RowBox[{"57", "/", "625"}], ",", 
     RowBox[{"56", "/", "625"}], ",", 
     RowBox[{"11", "/", "125"}], ",", 
     RowBox[{"54", "/", "625"}], ",", 
     RowBox[{"53", "/", "625"}], ",", 
     RowBox[{"52", "/", "625"}], ",", 
     RowBox[{"51", "/", "625"}], ",", 
     RowBox[{"2", "/", "25"}], ",", 
     RowBox[{"49", "/", "625"}], ",", 
     RowBox[{"48", "/", "625"}], ",", 
     RowBox[{"47", "/", "625"}], ",", 
     RowBox[{"46", "/", "625"}], ",", 
     RowBox[{"9", "/", "125"}], ",", 
     RowBox[{"44", "/", "625"}], ",", 
     RowBox[{"43", "/", "625"}], ",", 
     RowBox[{"42", "/", "625"}], ",", 
     RowBox[{"41", "/", "625"}], ",", 
     RowBox[{"8", "/", "125"}], ",", 
     RowBox[{"39", "/", "625"}], ",", 
     RowBox[{"38", "/", "625"}], ",", 
     RowBox[{"37", "/", "625"}], ",", 
     RowBox[{"36", "/", "625"}], ",", 
     RowBox[{"7", "/", "125"}], ",", 
     RowBox[{"34", "/", "625"}], ",", 
     RowBox[{"33", "/", "625"}], ",", 
     RowBox[{"32", "/", "625"}], ",", 
     RowBox[{"31", "/", "625"}], ",", 
     RowBox[{"6", "/", "125"}], ",", 
     RowBox[{"29", "/", "625"}], ",", 
     RowBox[{"28", "/", "625"}], ",", 
     RowBox[{"27", "/", "625"}], ",", 
     RowBox[{"26", "/", "625"}], ",", 
     RowBox[{"1", "/", "25"}], ",", 
     RowBox[{"24", "/", "625"}], ",", 
     RowBox[{"23", "/", "625"}], ",", 
     RowBox[{"22", "/", "625"}], ",", 
     RowBox[{"21", "/", "625"}], ",", 
     RowBox[{"4", "/", "125"}], ",", 
     RowBox[{"19", "/", "625"}], ",", 
     RowBox[{"18", "/", "625"}], ",", 
     RowBox[{"17", "/", "625"}], ",", 
     RowBox[{"16", "/", "625"}], ",", 
     RowBox[{"3", "/", "125"}], ",", 
     RowBox[{"14", "/", "625"}], ",", 
     RowBox[{"13", "/", "625"}], ",", 
     RowBox[{"12", "/", "625"}], ",", 
     RowBox[{"11", "/", "625"}], ",", 
     RowBox[{"2", "/", "125"}], ",", 
     RowBox[{"9", "/", "625"}], ",", 
     RowBox[{"8", "/", "625"}], ",", 
     RowBox[{"7", "/", "625"}], ",", 
     RowBox[{"6", "/", "625"}], ",", 
     RowBox[{"1", "/", "125"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.989217753196604*^9, 3.9892177540581636`*^9}, {
  3.989217833697277*^9, 3.989217839630151*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"53f9c41b-ce7f-42e8-84f5-8acb5ecaa2c1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "exact results for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["c", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], ",", 
      SubscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"J", "  ", 
      RowBox[{"(", "2", ")"}]}]], " ", "at", " ", "various", " ", "r"}], 
   TraditionalForm]],ExpressionUUID->"aeeffee9-a358-4164-b896-3d2c56081dab"]
}], "Subsection",
 CellChangeTimes->{
  3.9892179024725037`*^9, {3.9892201257326717`*^9, 
   3.9892201335653267`*^9}},ExpressionUUID->"5d4d60b0-28d8-4a24-8d3b-\
da4adc3ebf4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exa", "[", 
   RowBox[{"rvalue_", ",", "J_", ",", "lambda1_", ",", "lambda2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], "->", 
       RowBox[{"Association", "@", 
        RowBox[{"exact", "[", 
         RowBox[{"[", "10", "]"}], "]"}]}]}]}], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"J", ",", "lambda1", ",", "lambda2"}], "}"}], "]"}], "[", 
   "rvalue", "]"}]}]], "Input",
 CellChangeTimes->{{3.989220143182229*^9, 3.989220360606914*^9}, {
  3.989221661368636*^9, 3.989221665887465*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"50936de1-563d-45d0-95be-4c7fcf4dce56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example", "Section",
 CellChangeTimes->{{3.989221029095501*^9, 
  3.9892210359875927`*^9}},ExpressionUUID->"bb5e63e7-ee9a-44fa-89ee-\
8360cc830215"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ra", "[", 
  RowBox[{"[", "549", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.989221046047131*^9, 3.9892211710234623`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0014f65b-5833-45a1-b448-f8995a9a4921"],

Cell[BoxData[
 FractionBox["3", "25"]], "Output",
 CellChangeTimes->{{3.989221051408802*^9, 3.989221171280171*^9}, 
   3.9892226442310667`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"4f1235c6-36f3-4eea-b0b6-c038e99dc3fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ra", "[", 
  RowBox[{"[", "29", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.989222664431285*^9, 3.9892226691831417`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5558deff-d2c7-4672-99f6-927e267ff9ec"],

Cell[BoxData[
 FractionBox["596", "625"]], "Output",
 CellChangeTimes->{3.98922266985017*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"9003afd2-b561-4148-85ee-840926373969"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"exact", " ", "result"}], "*)"}]], "Input",
 CellChangeTimes->{{3.989221342410376*^9, 
  3.989221350286359*^9}},ExpressionUUID->"049dad40-eb5a-4bd7-b623-\
de22698de9b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exa", "[", 
  RowBox[{
   RowBox[{"3", "/", "25"}], ",", "0", ",", "1", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.989220368860076*^9, 3.989220393560759*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3c0be877-753c-48c8-ac39-b4d1b0116284"],

Cell[BoxData[
 RowBox[{"475.2670207374907853427829414470188971671433211843990525641733`49.\
17893891887599", "-", 
  RowBox[{
  "204.0705962305321210222119477261823716513787711114653672593713`48.\
822312748909056", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.989220394287956*^9, 3.989221676084683*^9, 
  3.9892226463965073`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"33aa0cdd-b94a-4a3e-8480-966a83113e81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exa", "[", 
  RowBox[{
   RowBox[{"596", "/", "625"}], ",", "0", ",", "1", ",", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.989222686543035*^9, 3.989222693022695*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"70287630-861d-49f2-a847-40c0fd2323fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "382.5306858585875534885035056055621393888921054022085677571998`48.\
84075536833094"}], "+", 
  RowBox[{
  "234.8753827179218598566312539068840728914218373329611223354321`48.\
6360850412798", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.989222693830061*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"eed7187b-c639-4988-bbf5-e5acbfdb1cfc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"asymptotic", " ", "result"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960887786967793*^9, 3.960887875346113*^9}, {
   3.960889092807909*^9, 3.9608890957212086`*^9}, {3.967772210936014*^9, 
   3.9677722473952847`*^9}, {3.9737532774542513`*^9, 3.973753280584714*^9}, {
   3.9737533625492373`*^9, 3.9737533653535547`*^9}, {3.9737570270117893`*^9, 
   3.973757030307976*^9}, {3.9737571094575577`*^9, 3.9737571124950542`*^9}, {
   3.97381866036511*^9, 3.97381866133535*^9}, {3.973820061067772*^9, 
   3.9738200993730907`*^9}, 
   3.9892213641011753`*^9},ExpressionUUID->"9d4b6a51-8157-4590-ac8b-\
a55f9134f135"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CNNLO", "[", 
    RowBox[{
     RowBox[{"3", "/", "25"}], ",", "0", ",", "1", ",", "0"}], "]"}], "//", 
   "Expand"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.989220441907235*^9, 3.989220449803608*^9}, {
   3.98922076632086*^9, 3.989220821832696*^9}, {3.989220971820122*^9, 
   3.989220978043812*^9}, 3.9892211805628023`*^9, {3.989222747192729*^9, 
   3.989222750207161*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1550b22f-5ae2-4662-adb2-dfe7ae62ef9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"17.729052172745064`", "\[VeryThinSpace]", "+", 
     RowBox[{"166.30626504544978`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CA", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"291.2174220939292`", "\[VeryThinSpace]", "-", 
     RowBox[{"438.1446021712579`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "CF"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"272.61463307753417`", "\[VeryThinSpace]", "-", 
     RowBox[{"96.71671993140556`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CF", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.049272426086226`", "\[VeryThinSpace]", "-", 
     RowBox[{"10.269278432126615`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "BF", " ", "Tf"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"60.16107897435842`", "\[VeryThinSpace]", "+", 
     RowBox[{"40.527875519294184`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CA", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"27.044222710969485`", "\[VeryThinSpace]", "+", 
     RowBox[{"46.46996821101847`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CF",
    " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"19.033048563144312`", "\[VeryThinSpace]", "+", 
     RowBox[{"92.73993118310453`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "nh", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"74.32250203936141`", "\[VeryThinSpace]", "-", 
     RowBox[{"135.33746597944003`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CF", " ", "nh", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.8028783897432845`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.192189568020906`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "BF",
    " ", "lbl", " ", "nh", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"9.62247621051085`", "\[VeryThinSpace]", "+", 
     RowBox[{"96.52496325673867`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "nl", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"134.26357644736115`", "\[VeryThinSpace]", "-", 
     RowBox[{"139.58017931531927`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CF", " ", "nl", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"15.284837132720986`", "\[VeryThinSpace]", "-", 
     RowBox[{"8.38683975404206`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "nh", 
   " ", 
   SuperscriptBox["Tf", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5.037634253341718`", "\[VeryThinSpace]", "-", 
     RowBox[{"12.595659976647877`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["nh", "2"], " ", 
   SuperscriptBox["Tf", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"22.528679759348176`", "\[VeryThinSpace]", "-", 
     RowBox[{"4.481449672072535`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "nl",
    " ", 
   SuperscriptBox["Tf", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"11.202497811867321`", "\[VeryThinSpace]", "-", 
     RowBox[{"23.81886078872633`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "nh",
    " ", "nl", " ", 
   SuperscriptBox["Tf", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.109022862371856`", "\[VeryThinSpace]", "-", 
     RowBox[{"11.211995114811572`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["nl", "2"], " ", 
   SuperscriptBox["Tf", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.98922045148238*^9, {3.989220762943565*^9, 3.98922076756915*^9}, {
   3.989220813131337*^9, 3.9892208221128073`*^9}, {3.989220966248061*^9, 
   3.98922097860881*^9}, 3.9892211816559467`*^9, 3.9892216779662237`*^9, 
   3.989222648278364*^9, 3.989222750795752*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"379f90a0-9aa6-40e7-a9d7-05e9f7394941"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"CNNLO", "[", 
          RowBox[{
           RowBox[{"3", "/", "25"}], ",", "0", ",", "1", ",", "0"}], "]"}], "/.", 
         RowBox[{"CA", "->", "3"}]}], "/.", 
        RowBox[{"CF", "->", 
         RowBox[{"4", "/", "3"}]}]}], "/.", 
       RowBox[{"BF", "->", 
        RowBox[{"5", "/", "12"}]}]}], "/.", 
      RowBox[{"Tf", "->", 
       RowBox[{"1", "/", "2"}]}]}], "/.", 
     RowBox[{"lbl", "->", "1"}]}], "/.", 
    RowBox[{"nh", "->", "1"}]}], "/.", 
   RowBox[{"nl", "->", "3"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.989221294942996*^9, 3.989221330218026*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ac3c5a36-20cd-4751-b8b8-9290dddbb738"],

Cell[BoxData[
 RowBox[{"475.2670207374908`", "\[VeryThinSpace]", "-", 
  RowBox[{"204.0705962305325`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9892213129348173`*^9, 3.989221330438613*^9}, 
   3.989221680480929*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"1b294f23-1ad8-4719-acda-1dbdf22697ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CNNLO", "[", 
    RowBox[{
     RowBox[{"596", "/", "625"}], ",", "0", ",", "1", ",", "0"}], "]"}], "//",
    "Expand"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9892227083133993`*^9, 3.989222730936378*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"06968776-296e-4f09-aecf-93e6a6b16458"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "108.93363482158057`"}], "+", 
     RowBox[{"96.13921167910902`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CA", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"386.17293077195404`", "\[VeryThinSpace]", "-", 
     RowBox[{"177.82563025144543`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "CA", " ", "CF"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"473.4943638686215`", "\[VeryThinSpace]", "-", 
     RowBox[{"70.43599865965163`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["CF", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"101.23532020724656`", "\[VeryThinSpace]", "+", 
     RowBox[{"39.75818075100656`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "BF",
    " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"51.426716531996725`", "\[VeryThinSpace]", "-", 
     RowBox[{"120.2972312761778`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"9.629157103817384`", "\[VeryThinSpace]", "+", 
     RowBox[{"92.79111727098802`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CF",
    " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"21.826708193590033`", "\[VeryThinSpace]", "+", 
     RowBox[{"14.82720555408383`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "nh", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"9.69038927571615`", "\[VeryThinSpace]", "+", 
     RowBox[{"16.48138317971624`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CF",
    " ", "nh", " ", "Tf"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.294066540401382`", "\[VeryThinSpace]", "+", 
     RowBox[{"20.950358110512706`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "BF", " ", "lbl", " ", "nh", " ", "Tf"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0357781341618306`", "\[VeryThinSpace]", "-", 
     RowBox[{"50.09438883366226`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CA",
    " ", "nl", " ", "Tf"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"14.788726984556066`", "\[VeryThinSpace]", "-", 
     RowBox[{"38.77978389070766`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "CF",
    " ", "nl", " ", "Tf"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"12.89535620599138`", "\[VeryThinSpace]", "-", 
     RowBox[{"18.249984153308098`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "nh", " ", 
   SuperscriptBox["Tf", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"9.527151881218547`", "\[VeryThinSpace]", "+", 
     RowBox[{"4.198649797651175`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["nh", "2"], " ", 
   SuperscriptBox["Tf", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"28.48901058672771`", "\[VeryThinSpace]", "-", 
     RowBox[{"25.351966192919956`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "nl", " ", 
   SuperscriptBox["Tf", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5.115820502604317`", "\[VeryThinSpace]", "+", 
     RowBox[{"17.497626662209516`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "nh", " ", "nl", " ", 
   SuperscriptBox["Tf", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.427491748722907`", "\[VeryThinSpace]", "-", 
     RowBox[{"6.653288192829157`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["nl", "2"], " ", 
   SuperscriptBox["Tf", "2"]}]}]], "Output",
 CellChangeTimes->{{3.9892227111302433`*^9, 3.9892227336049433`*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"5b70e071-3390-4533-9466-bccb8163a872"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"CNNLO", "[", 
           RowBox[{
            RowBox[{"596", "/", "625"}], ",", "0", ",", "1", ",", "0"}], 
           "]"}], "/.", 
          RowBox[{"CA", "->", "3"}]}], "/.", 
         RowBox[{"CF", "->", 
          RowBox[{"4", "/", "3"}]}]}], "/.", 
        RowBox[{"BF", "->", 
         RowBox[{"5", "/", "12"}]}]}], "/.", 
       RowBox[{"Tf", "->", 
        RowBox[{"1", "/", "2"}]}]}], "/.", 
      RowBox[{"lbl", "->", "1"}]}], "/.", 
     RowBox[{"nh", "->", "1"}]}], "/.", 
    RowBox[{"nl", "->", "3"}]}], "//", "Expand"}], "//", "N"}]], "Input",
 CellChangeTimes->{3.9892227643610888`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"44e07bba-17b6-41af-8070-524770af3e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "382.5306858585875`"}], "+", 
  RowBox[{"234.87538271792187`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.989222766201695*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8bde1d19-e965-4a70-b286-33c74d7be64d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"CA", "=", "3"}], ",", 
   RowBox[{"CF", "=", 
    RowBox[{"4", "/", "3"}]}], ",", 
   RowBox[{"Tf", "=", 
    RowBox[{"1", "/", "2"}]}], ",", 
   RowBox[{"BF", "=", 
    RowBox[{"5", "/", "12"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.989221231622881*^9, 
  3.989221270722193*^9}},ExpressionUUID->"08bb72a7-39d0-446a-a35c-\
d017b1b71545"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"lbl", "=", 
   RowBox[{
    RowBox[{"1", " ", "indicates", " ", "the", " ", "Light"}], "-", "by", "-", 
    RowBox[{"Light", " ", "diagram"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.960887786967793*^9, 3.960887875346113*^9}, {
  3.960889092807909*^9, 3.9608890957212086`*^9}, {3.967772210936014*^9, 
  3.9677722473952847`*^9}, {3.9737532774542513`*^9, 3.973753280584714*^9}, {
  3.9737533625492373`*^9, 3.9737533653535547`*^9}, {3.9737570270117893`*^9, 
  3.973757030307976*^9}, {3.9737571094575577`*^9, 3.9737571124950542`*^9}, {
  3.97381866036511*^9, 3.97381866133535*^9}, {3.973820061067772*^9, 
  3.9738200993730907`*^9}},ExpressionUUID->"98b6cc06-1965-42d2-91ac-\
27e9984a5023"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"asymptotic", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"c2r0", "[", 
       RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"Log", "[", "r", "]"}], ",", "3"}], "]"}], "/.", 
    RowBox[{"r", "->", "0"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"c2r0", "[", 
       RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"Log", "[", "r", "]"}], ",", "2"}], "]"}], "/.", 
    RowBox[{"r", "->", "0"}]}]}]}]], "Input",
 CellChangeTimes->{{3.960887904952877*^9, 3.960887935455241*^9}, {
  3.9608880638204803`*^9, 3.960888069200889*^9}, {3.9608888527884483`*^9, 
  3.960888865474918*^9}, {3.960888901022462*^9, 3.960888901296373*^9}, {
  3.9737568085744753`*^9, 3.973756907393014*^9}, {3.9737570753113117`*^9, 
  3.973757083761826*^9}, {3.97381866408307*^9, 3.9738186681750603`*^9}, {
  3.989221982383358*^9, 3.989222005774939*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c7e689c2-319d-4011-a87c-a39987b4bdab"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"CA", " ", "Tf"}], "3"], "-", 
  FractionBox[
   RowBox[{"CA", " ", "nh", " ", "Tf"}], "9"], "+", 
  FractionBox[
   RowBox[{"3", " ", "CF", " ", "nh", " ", "Tf"}], "4"], "-", 
  FractionBox[
   RowBox[{"CA", " ", "nl", " ", "Tf"}], "9"], "+", 
  FractionBox[
   RowBox[{"3", " ", "CF", " ", "nl", " ", "Tf"}], "4"], "+", 
  RowBox[{"2", " ", "CF", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["17", "48"]}], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "4"]}], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "4"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["CA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["29", "144"], "-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "24"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["29", "12"]}], "+", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"], "+", 
     FractionBox[
      RowBox[{"49", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "24"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.989221988140519*^9, 3.9892220062634907`*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"7e95da18-d837-47c3-bd30-59ed026994a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", " ", "nh", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["263", "48"]}], "-", 
     FractionBox[
      RowBox[{"61", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "24"]}], ")"}]}], "+", 
  RowBox[{"CF", " ", "nl", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["263", "48"]}], "-", 
     FractionBox[
      RowBox[{"61", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "24"]}], ")"}]}], "+", 
  RowBox[{"nh", " ", 
   SuperscriptBox["Tf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "3"]}], ")"}]}], "+", 
  RowBox[{"nl", " ", 
   SuperscriptBox["Tf", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "12"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "3"]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "nh", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["31", "72"], "+", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "nl", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["31", "72"], "+", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], ")"}]}], "+", 
  RowBox[{"BF", " ", "Tf", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["CF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["521", "64"]}], "-", 
     FractionBox[
      RowBox[{"29", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"], "-", 
     FractionBox[
      RowBox[{"149", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "96"], "+", 
     FractionBox[
      RowBox[{"701", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "32"], "+", 
     RowBox[{
      FractionBox["49", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     FractionBox[
      RowBox[{"131", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}], "8"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["CA", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["187", "144"]}], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"], "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "48"], "-", 
     FractionBox[
      RowBox[{"35", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "48"], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], "8"]}], ")"}]}], "+", 
  RowBox[{"2", " ", "CA", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "48"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "64"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "12"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}], "32"]}], ")"}]}], "+", 
  RowBox[{"2", " ", "CF", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["17", "32"], "-", 
     FractionBox[
      RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "96"], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "4"], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"], "2"]}], ")"}]}], "+", 
  RowBox[{"BF", " ", "lbl", " ", "nh", " ", "Tf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
  RowBox[{"CA", " ", "CF", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3439", "192"], "+", 
     FractionBox[
      RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"], "+", 
     FractionBox[
      RowBox[{"67", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "192"], "+", 
     FractionBox[
      RowBox[{"37", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "12"], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     FractionBox[
      RowBox[{"79", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"]}], "32"]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.989221988140519*^9, 3.9892220062663803`*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"4101a9c3-8e22-409a-9680-25bdee881c42"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{916.5, 488.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"CodeFormatter" -> <|"ToolbarState" -> False|>|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (2022\:5e7411\:670818\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c4dba09-2860-495a-a241-438e07d5b9e3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2869, 62, 225, "Input",ExpressionUUID->"238144dd-891e-41c3-8e17-b7c3fded61d2"],
Cell[3430, 84, 595, 14, 45, "Input",ExpressionUUID->"70f7a6ba-37ff-4262-8b9d-8203fe48db63"],
Cell[4028, 100, 515, 13, 45, "Input",ExpressionUUID->"334953d7-fcc0-4520-a11d-e6689102a5a6"],
Cell[CellGroupData[{
Cell[4568, 117, 114, 0, 67, "Section",ExpressionUUID->"99a8725b-34b9-422c-b97c-006408446251"],
Cell[CellGroupData[{
Cell[4707, 121, 97, 0, 54, "Subsection",ExpressionUUID->"237ec580-02e1-4b66-ad5d-ee3e3b7ae94f"],
Cell[CellGroupData[{
Cell[4829, 125, 474, 14, 53, "Subsubsection",ExpressionUUID->"ca33a524-8303-4e2f-8a8e-bfaaf1c2a98b"],
Cell[5306, 141, 2826, 75, 129, "Input",ExpressionUUID->"22401075-bf56-4429-b705-bfd0101ce660"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8169, 221, 475, 14, 53, "Subsubsection",ExpressionUUID->"9782d339-fb3c-420f-9f4a-7929e523188f"],
Cell[8647, 237, 2607, 72, 129, "Input",ExpressionUUID->"9df76301-291b-4677-9b3b-7e71e33a3ad5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11303, 315, 97, 0, 54, "Subsection",ExpressionUUID->"33ed4ceb-500d-4055-8db1-5982286d489d"],
Cell[CellGroupData[{
Cell[11425, 319, 501, 15, 53, "Subsubsection",ExpressionUUID->"7e5bede8-7f30-40bd-8b64-aa5b43ebb754"],
Cell[11929, 336, 224, 3, 29, "Input",ExpressionUUID->"3da28461-5654-47c9-8bb4-3b6449ad301a"],
Cell[12156, 341, 2484, 71, 129, "Input",ExpressionUUID->"540207d4-a5b8-428a-8c25-39bbd4c48bb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14677, 417, 476, 14, 53, "Subsubsection",ExpressionUUID->"2d77a22d-17fb-4e97-a50a-60604a6b22ed"],
Cell[15156, 433, 2581, 72, 129, "Input",ExpressionUUID->"50c3238c-b60e-4aa7-b728-c65c944682dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17786, 511, 166, 3, 54, "Subsection",ExpressionUUID->"4d115423-636f-42ec-8d1e-dbd755683dd6"],
Cell[17955, 516, 937, 23, 88, "Input",ExpressionUUID->"32f7613c-2c5e-451b-b3c3-f8052cac5f2b"],
Cell[18895, 541, 885, 22, 88, "Input",ExpressionUUID->"2fcd6e07-e8dd-4cb5-b0f7-7d1f2d45dbe4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19829, 569, 806, 24, 120, "Section",ExpressionUUID->"a04eb740-5c55-4242-9a58-858f8eb24292"],
Cell[CellGroupData[{
Cell[20660, 597, 152, 3, 54, "Subsection",ExpressionUUID->"2e6a1990-ff38-4b9a-bdf1-947a5c32ba54"],
Cell[20815, 602, 24825, 626, 1288, "Input",ExpressionUUID->"53f9c41b-ce7f-42e8-84f5-8acb5ecaa2c1"]
}, Closed]],
Cell[CellGroupData[{
Cell[45677, 1233, 555, 16, 47, "Subsection",ExpressionUUID->"5d4d60b0-28d8-4a24-8d3b-da4adc3ebf4f"],
Cell[46235, 1251, 2635, 73, 178, "Input",ExpressionUUID->"50936de1-563d-45d0-95be-4c7fcf4dce56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48919, 1330, 154, 3, 67, "Section",ExpressionUUID->"bb5e63e7-ee9a-44fa-89ee-8360cc830215"],
Cell[CellGroupData[{
Cell[49098, 1337, 227, 4, 29, "Input",ExpressionUUID->"0014f65b-5833-45a1-b448-f8995a9a4921"],
Cell[49328, 1343, 222, 4, 49, "Output",ExpressionUUID->"4f1235c6-36f3-4eea-b0b6-c038e99dc3fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49587, 1352, 226, 4, 29, "Input",ExpressionUUID->"5558deff-d2c7-4672-99f6-927e267ff9ec"],
Cell[49816, 1358, 172, 3, 49, "Output",ExpressionUUID->"9003afd2-b561-4148-85ee-840926373969"]
}, Open  ]],
Cell[50003, 1364, 209, 5, 32, "Input",ExpressionUUID->"049dad40-eb5a-4bd7-b623-de22698de9b4"],
Cell[CellGroupData[{
Cell[50237, 1373, 269, 5, 29, "Input",ExpressionUUID->"3c0be877-753c-48c8-ac39-b4d1b0116284"],
Cell[50509, 1380, 421, 8, 36, "Output",ExpressionUUID->"33aa0cdd-b94a-4a3e-8480-966a83113e81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50967, 1393, 275, 6, 29, "Input",ExpressionUUID->"70287630-861d-49f2-a847-40c0fd2323fd"],
Cell[51245, 1401, 391, 9, 55, "Output",ExpressionUUID->"eed7187b-c639-4988-bbf5-e5acbfdb1cfc"]
}, Open  ]],
Cell[51651, 1413, 647, 11, 32, "Input",ExpressionUUID->"9d4b6a51-8157-4590-ac8b-a55f9134f135"],
Cell[CellGroupData[{
Cell[52323, 1428, 506, 11, 45, "Input",ExpressionUUID->"1550b22f-5ae2-4662-adb2-dfe7ae62ef9f"],
Cell[52832, 1441, 3714, 92, 128, "Output",ExpressionUUID->"379f90a0-9aa6-40e7-a9d7-05e9f7394941"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56583, 1538, 799, 23, 45, "Input",ExpressionUUID->"ac3c5a36-20cd-4751-b8b8-9290dddbb738"],
Cell[57385, 1563, 312, 5, 36, "Output",ExpressionUUID->"1b294f23-1ad8-4719-acda-1dbdf22697ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57734, 1573, 338, 8, 45, "Input",ExpressionUUID->"06968776-296e-4f09-aecf-93e6a6b16458"],
Cell[58075, 1583, 3496, 89, 128, "Output",ExpressionUUID->"5b70e071-3390-4533-9466-bccb8163a872"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61608, 1677, 841, 25, 45, "Input",ExpressionUUID->"44e07bba-17b6-41af-8070-524770af3e67"],
Cell[62452, 1704, 259, 5, 36, "Output",ExpressionUUID->"8bde1d19-e965-4a70-b286-33c74d7be64d"]
}, Open  ]],
Cell[62726, 1712, 396, 12, 29, "Input",ExpressionUUID->"08bb72a7-39d0-446a-a35c-d017b1b71545"],
Cell[63125, 1726, 730, 13, 32, "Input",ExpressionUUID->"98b6cc06-1965-42d2-91ac-27e9984a5023"],
Cell[CellGroupData[{
Cell[63880, 1743, 1134, 25, 104, "Input",ExpressionUUID->"c7e689c2-319d-4011-a87c-a39987b4bdab"],
Cell[65017, 1770, 1549, 47, 103, "Output",ExpressionUUID->"7e95da18-d837-47c3-bd30-59ed026994a2"],
Cell[66569, 1819, 5021, 154, 307, "Output",ExpressionUUID->"4101a9c3-8e22-409a-9680-25bdee881c42"]
}, Open  ]]
}, Open  ]]
}
]
*)


